Motion Planning on Visual Manifolds

In this thesis, we propose an alternative characterization of the notion of Configuration Space, which we call Visual Configuration Space (VCS). This new characterization allows an embodied agent (e.g., a robot) to discover its own body structure and plan obstacle-free motions in its peripersonal space using a set of its own images in random poses. Here, we do not assume any knowledge of geometry of the agent, obstacles or the environment. We demonstrate the usefulness of VCS in (a) building and working with geometry-free models for robot motion planning, (b) explaining how a human baby might learn to reach objects in its peripersonal space through motor babbling, and (c) automatically generating natural looking head motion animations for digital avatars in virtual environments. This work is based on the formalism of manifolds and manifold learning using the agent's images and hence we call it Motion Planning on Visual Manifolds.

==> chapters/chap6/generate_figure.py <==
for n in range(0, 24, 3):
    print "\includegraphics[width=0.10\\textwidth]{images/chap6/out1/%03d.pdf}"%(n)

==> images/chap1/2d_manifolds.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm

print plt.colormaps()

cos = np.cos
sin = np.sin
sqrt = np.sqrt
pi = np.pi
ones = np.ones
outer = np.outer
linspace = np.linspace

def hyperboloid(n=100):
    theta = np.linspace(0, 2.*pi, n)
    v = linspace(-1, 1, n)
    x = 2.5 * outer(cos(theta), sqrt(1+v**2)) + 10
    y = 2.5 * outer(sin(theta), sqrt(1+v**2)) + 2
    z = 5.5 * outer(ones(n), linspace(-1, 1, n)) 
    
    return x, y, z
    
def torus(n=100):
    theta = linspace(0, 2.*pi, n)
    phi = linspace(0, 2.*pi, n)
    theta, phi = np.meshgrid(theta, phi)
    a, c = 1.5,  3
    x = (c + a * cos(theta)) * cos(phi) + 1
    y = (c + a * cos(theta)) * sin(phi) + 3.5
    z = a * sin(theta) - 5
    
    return x, y, z

def klein_bottle(n=100):
    """
    http://paulbourke.net/geometry/klein/
    """
    ux, vx = linspace(0, 2*pi, n), linspace(0, 2*pi, n)
    u, v =  np.meshgrid(ux, vx)
    
    half = (0 <= u) & (u < pi)
    r = 1.5*(1 - cos(u)/2)
    x = 2.25*cos(u)*(1 + sin(u)) + r*cos(v + pi) 
    x[half] = ((2.25*cos(u)*(1 + sin(u)) + r*cos(u)*cos(v))[half])
    y = 6 * sin(u) 
    y[half] = (6*sin(u) + r*sin(u)*cos(v))[half] 
    z = r * sin(v)
    return x-7, z+8, -1.1*y

def sphere(n=100):    
    theta = linspace(0, 2 * pi, n)
    phi = linspace(0, pi, n)
    r = 3
    x = r * outer(cos(theta), sin(phi)) + 1
    y = r * outer(sin(theta), sin(phi)) + 3.5
    z = r * outer(np.ones(np.size(theta)), cos(phi)) + 3
    
    return x, y, z
    
if __name__ == '__main__':
    cmap = plt.get_cmap('Spectral') # cm.RdYlGn
    
    fig = plt.figure()
    
    # Torus
    ax = fig.add_subplot(111, projection='3d')
    x, y, z = torus()
    ax.plot_surface(x, y, z, rstride=3, cstride=3, cmap=cmap, 
        linewidth=0.3, edgecolor='#202020')
    
    # Sphere
    x, y, z = sphere()
    ax.plot_surface(x, y, z, rstride=3, cstride=3, cmap=cmap, 
        linewidth=0.3, edgecolor='#202020')
    
    # Klein bottle
    x, y, z = klein_bottle()
    ax.plot_surface(x, y, z, rstride=3, cstride=3, cmap=cmap, 
        linewidth=0.3, edgecolor='#202020')
    
    # Hyperboloid
    x, y, z = hyperboloid()
    ax.plot_surface(x, y, z, rstride=3, cstride=3, cmap=cmap, 
        linewidth=0.3, edgecolor='#202020')
    
    ax.set_xlim(-10, 10)
    ax.set_ylim(-10, 10)
    ax.set_zlim(-10, 10)
    # ax.set_xlabel('x')
    # ax.set_ylabel('y')
    # ax.set_zlabel('z')
    
    ax.set_aspect("equal")
    
    ax.view_init(elev=32, azim=68)
    plt.axis('off')
    
    fig.subplots_adjust(top=1, bottom=0, left=0, right=1)
    
    # fig.set_size_inches(3, 4)
    
    plt.savefig('2d_manifold_ex.pdf', bbox_inches='tight', pad_inches = 0,
                transparent=True, dpi=80)
    plt.savefig('2d_manifold_ex.png', bbox_inches='tight', pad_inches = 0,
                transparent=True, dpi=80)
    # plt.show()

==> images/chap6/rename.py <==
import os
fs = os.listdir('.')
for f in fs:
    if f.endswith('.pdf'):
        nf = f.replace('-eps-converted-to', '')
        os.system("mv %s %s"%(f, nf))
